There and back again: understanding the critical properties of backsplash galaxies

Backsplash galaxies are galaxies that once resided inside a cluster, and have migrated back oustide as they move towards the apocentre of their orbit. The kinematic properties of these galaxies are well understood, thanks to the significant study of backsplashers in dark matter-only simulations, but their intrinsic properties are not well constrained due to modelling uncertainties in sub-grid physics, ram pressure stripping, dynamical friction, and tidal forces. In this paper, we use the IllustrisTNG300-1 simulation, with a baryonic resolution of $M_{\rm b} \approx 1.1\times 10^7$ M$_\odot$, to study backsplash galaxies around 1302 isolated galaxy clusters with mass $10^{13.0} < M_{\rm 200,mean} / {\rm M}_\odot< 10^{15.5}$. We employ a decision tree classifier to extract features of galaxies that make them likely to be backsplash galaxies, compared to nearby field galaxies, and find that backsplash galaxies have low gas fractions, high mass-to-light ratios, large stellar sizes, and low black hole occupation fractions. We investigate in detail the origins of these large sizes, and hypothesise their origins are linked to the tidal environments in the cluster. We show that the black hole recentreing scheme employed in many cosmological simulations leads to the loss of black holes from galaxies accreted into clusters, and suggest improvements to these models. Generally, we find that backsplash galaxies are a useful population to test and understand numerical galaxy formation models due to their challenging environments and evolutionary pathways that interact with poorly constrained physics.

==> compile.sh <==
rm -rf compiled

mkdir compiled

pdflatex -output-directory="compiled" paper.tex
bibtex compiled/paper.aux
pdflatex -output-directory="compiled" paper.tex
pdflatex -output-directory="compiled" paper.tex

# pdflatex -output-directory="compiled" paper_diff.tex
# bibtex compiled/paper_diff.aux
# pdflatex -output-directory="compiled" paper_diff.tex
# pdflatex -output-directory="compiled" paper_diff.tex



